Enabling Personalized Video Quality Optimization with VidHoc

The emerging video applications greatly increase the demand in network bandwidth that is not easy to scale. To provide higher quality of experience (QoE) under limited bandwidth, a recent trend is to leverage the heterogeneity of quality preferences across individual users. Although these efforts have suggested the great potential benefits, service providers still have not deployed them to realize the promised QoE improvement. The missing piece is an automation of online per-user QoE modeling and optimization scheme for new users. Previous efforts either optimize QoE by known per-user QoE models or learn a user's QoE model by offline approaches, such as analysis of video viewing history and in-lab user study. Relying on such offline modeling is problematic, because QoE optimization will start late for collecting enough data to train an unbiased QoE model. In this paper, we propose VidHoc, the first automatic system that jointly personalizes QoE model and optimizes QoE in an online manner for each new user. VidHoc can build per-user QoE models within a small number of video sessions as well as maintain good QoE. We evaluate VidHoc in a pilot deployment to fifteen users for four months with the care of statistical validity. Compared with other baselines, the results show that VidHoc can save 17.3% bandwidth while maintaining the same QoE or improve QoE by 13.9% with the same bandwidth.

==> push.sh <==
git add *tex
git add *bib
git add deprecated/*tex
git add *sh
git add figs/*pdf
git add -f fake_graphs/*pdf
git add figs/*png
git add Makefile
git commit -m "tex"
git push origin master

